CO2 Forest: Improved Random Forest by Continuous Optimization of Oblique Splits

We propose a novel algorithm for optimizing multivariate linear threshold functions as split functions of decision trees to create improved Random Forest classifiers. Standard tree induction methods resort to sampling and exhaustive search to find good univariate split functions. In contrast, our method computes a linear combination of the features at each node, and optimizes the parameters of the linear combination (oblique) split functions by adopting a variant of latent variable SVM formulation. We develop a convex-concave upper bound on the classification loss for a one-level decision tree, and optimize the bound by stochastic gradient descent at each internal node of the tree. Forests of up to 1000 Continuously Optimized Oblique (CO2) decision trees are created, which significantly outperform Random Forest with univariate splits and previous techniques for constructing oblique trees. Experimental results are reported on multi-class classification benchmarks and on Labeled Faces in the Wild (LFW) dataset.

==> fig/selected/copy_image.py <==
from __future__ import print_function
import os, os.path, shutil, random
from glob import glob

dir_mapping = {'/cygdrive/d/lfw/images/crop/w31/ima%d_rgb.png': 'input',
               '/cygdrive/d/lfw/images/crop/w31/ima%d_gt.png': 'input',
               '/cygdrive/d/lfw/out/images/axis_white/ima%d_rgb.png': 'axis',
               '/cygdrive/d/lfw/out/images/random_nnz0002_nonorm_32/ima%d_rgb.png': 'random',
               '/cygdrive/d/lfw/out/images/greedy_eta0.0001_nu1_32/ima%d_rgb.png': 'greedy_eta0.0001_nu1'}

im_nums = glob('/cygdrive/d/lfw/out/images/greedy_eta0.0001_nu1_32/ima*_rgb.png')
im_nums = map(os.path.basename, im_nums)
im_nums = [int(f.split('_')[0][3:]) for f in im_nums]
im_nums = random.sample(im_nums, 5)

for n in im_nums:
    for pattern, out_dir in dir_mapping.items():
        shutil.copy(pattern % n, out_dir)


==> fig/selected/crop_image.sh <==
#!/bin/sh

convert $1 -crop 210x210+15+15 $2


==> fig/selected/cropall.py <==
from __future__ import print_function
from glob import glob
import subprocess
import os, os.path

for img in glob('*/*_rgb.png') + glob('*/*_gt.png'):
    cropped = os.path.splitext(img)
    cropped = cropped[0] + '_crop' + cropped[1]

    if os.path.exists(cropped):
        continue
    
    cmd = ['convert', img, '-crop', '210x210+15+15', cropped]
    print(' '.join(cmd))
    subprocess.call(cmd)

